Chemical Reaction Dynamics under Vibrational Strong Coupling

In this thesis, we use classical, semi-classical and quantum-mechanical methods to simulate chemical reaction dynamics inside of an optical cavity. Within such a cavity, by selectively coupling vibrational modes of the reactants to the vacuum state of light, recent experiments have observed significant changes in reaction rates and equilibrium constants - all without any external input of energy. We investigate the dynamics of both a single reaction and an ensemble of N identical reactions coupled to the cavity. In our single reactant studies, we find significant modification to the rate of reaction and to its quantum-mechanical equilibrium constant. All of the effects observed in our single molecule studies are however found to diminish as the number of reactants is increased. For any experimentally relevant number of molecules, the cavity effects on the reaction rate and the equilibrium constant are therefore shown to be negligible within all theories considered in this thesis. This thesis therefore does not offer any explanation for the experimental observations. It does however highlight issues with all current theoretical work on this topic, and provides suggestions - in light of the results presented here and in recent literature - as to what might be required to explain these effects.

==> splitcolor.py <==
#!/usr/bin/env python
# Python 2 and 3 compatible.

# Python program to take a pdf file, and split it into color and black
# and white part(s). Requires pdftk and one of gs and pdftoppm.
#
# Iain Murray, February 2010.
#
# Inspired by dvicoloursplit.py, Jeremy Sanders 2001, although written
# from scratch.
#
# 2011-09-19 fixed bug with odd numbers of pages reported by Richard Shaw
# 2012-06-11 tweaked to run in Python 3 as well as 2.

##  This program is free software; you can redistribute it and/or modify
##  it under the terms of the GNU General Public License as published by
##  the Free Software Foundation; either version 2 of the License, or
##  (at your option) any later version.

##  This program is distributed in the hope that it will be useful,
##  but WITHOUT ANY WARRANTY; without even the implied warranty of
##  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##  GNU General Public License for more details.

import os, os.path, sys, string, re, tempfile, shutil, getopt

def a2b(x):
    """Turn ascii into bytes for Python 3, in way that works with Python 2"""
    try:
        return bytes(x)
    except:
        return bytes(x, 'ascii')

def iscolorppm(filename):
    """Does the PPM file contain any non-grayscale colors?"""
    file = open(filename, 'rb')
    # Ugly: I read the whole file into RAM, and copy it needlessly a lot
    data = file.read()
    file.close()

    # PPM is a *very* liberal file format. It allows comments anywhere in the
    # header, even in the middle of tokens.
    comments_re = re.compile(a2b('^([^ \t\n]*)#[^\n]*\n'))
    split_re = re.compile(a2b('^([ \t\n]|#[^\n]*\n)+([^ \t\n#])'))
    tok_re = re.compile(a2b('^([^ \t\n]*)([ \t\n].*)'), re.DOTALL)
    toks = []
    while len(toks) < 4:
        while split_re.match(data):
            data = split_re.sub(r'\2', data)
        while comments_re.match(data):
            data = comments_re.sub(r'\1', data)
        (tok, data) = tok_re.match(data).groups()
        toks.append(tok)
    magic = toks[0]
    (width, height, max_color) = map(int, toks[1:])
    data = data[1:]

    if magic == b'P3':
        binary = False
    elif magic == b'P6':
        binary = True
    else:
        print("%s is not a valid PPM file" % filename)
        sys.exit(1)

    # Massage data so adjacent triples should have the same value in b/w images
    data_len = width*height*3
    if binary:
        if int(max_color) > 255:
            # Untested. Each intensity is in two bytes.
            data_len *= 2
            data = data[1:data_len:2] + data[:data_len:2]
    else:
        data = [int(x) for x in data.split()]

    if len(data) < data_len:
        print('PPM file is truncated?')
        sys.exit(1)

    triples = zip(data[0:data_len:3], data[1:data_len:3], data[2:data_len:3])
    black_and_white = all((a==b and a==c for (a,b,c) in triples))
    return not black_and_white


def pdfcolorsplit(file, doublesided, merge, use_pdftoppm, verbose):
    # Work out which pages are color
    if verbose:
        print('Analyzing %s...' % file)
    tmpdir = tempfile.mkdtemp(prefix = 'pdfcs_')
    if use_pdftoppm:
        root = os.path.join(tmpdir, 'page')
        os.system('pdftoppm -r 20 "%s" "%s"' % (file, root))
    else:
        gs_opts = '-sDEVICE=ppmraw -dBATCH -dNOPAUSE -dSAFE -r20'
        if not verbose:
            gs_opts += ' -q'
        os.system('gs ' + gs_opts + ' -sOutputFile="%s" "%s"' \
                % (os.path.join(tmpdir, 'tmp%06d.ppm'), file))
    PPMs = os.listdir(tmpdir)
    PPMs.sort()
    iscolor = [iscolorppm(os.path.join(tmpdir, x)) for x in PPMs]

    colorpagenos = [x+1 for x in range(len(iscolor)) if iscolor[x]]
    print('Color pages: %s' % colorpagenos)

    num_pages = len(iscolor)
    shutil.rmtree(tmpdir)
    if doublesided:
        # Treat as color those b/w pages that share a sheet with a color page
        iscolorpair = [x or y for (x,y) in zip(iscolor[::2], iscolor[1::2])]
        iscolor[:2*len(iscolorpair):2] = iscolorpair
        iscolor[1::2] = iscolorpair

    # Construct page range strings
    flips = [x for x in range(2,num_pages+1) if iscolor[x-1] != iscolor[x-2]]
    if not flips:
        if verbose:
            print('No splitting needs to be done, skipping %s' % file)
        return
    edges = [1] + flips + [num_pages+1]
    ranges = ['%d-%d' % (x,y-1) for (x,y) in zip(edges[:-1], edges[1:])]

    # Finally output split files
    if verbose:
        print('Outputing splits as new pdf files...')
    base_name = file
    if base_name.lower().endswith('.pdf'):
        base_name = base_name[:-4]
    suffixes = ['_bwsplit.pdf', '_colorsplit.pdf']
    # jobs is a seq of (range, filename) pairs, e.g. ('1-3', 'colorbits.pdf')
    if merge:
        jobs = ((' '.join(ranges[0::2]), base_name + suffixes[iscolor[0]]),\
                (' '.join(ranges[1::2]), base_name + suffixes[not iscolor[0]]))
    else:
        jobs = [(r, '%s_%03d%s' % (base_name,n+1,suffixes[(n+iscolor[0])%2])) \
                for (n,r) in enumerate(ranges)]
    for (pages, name) in jobs:
        if verbose:
            print('pdftk "%s" cat %s output "%s"' % (file, pages, name))
        os.system('pdftk "%s" cat %s output "%s"' % (file, pages, name))

def usage():
    progname = os.path.basename(sys.argv[0])
    print('Usage: %s [OPTIONS] <PDF-file(s)>' % progname)
    print('')
    print('Splits PDF files into color and black and white sections.')
    print('')
    print('Options:')
    print('   -m option merges color and b/w parts to give two files.')
    print('      The default is to output numbered contiguous pieces')
    print('      that could easily be reassembled.')
    print('   -s option chooses simplex rather than duplex output')
    print('   -v verbose.')
    print('   -p Use pdftoppm rather than gs to detect color. Faster,')
    print('      but can get confused by hyperlinks that do not print.')

def main():
    try:
        opt_pairs, filenames = getopt.gnu_getopt(sys.argv[1:], "hvpms", ["help"])
    except getopt.GetoptError as err:
        print(str(err))
        usage()
        sys.exit(1)
    if opt_pairs:
        opts = list(zip(*opt_pairs))[0]
    else:
        opts = []
    if ('-h' in opts) or ('--help' in opts) or (not filenames):
        usage()
        sys.exit()
    verbose = '-v' in opts
    use_pdftoppm = '-p' in opts
    merge = '-m' in opts
    doublesided = not ('-s' in opts)
    for file in filenames:
        pdfcolorsplit(file, doublesided, merge, use_pdftoppm, verbose)

if __name__ == "__main__":
    main()

